Closure operations induced via resolutions of singularities in characteristic zero

Using the fact that the structure sheaf of a resolution of singularities, or regular alteration, pushes forward to a Cohen-Macaulay complex in equal characteristic zero with a differential graded algebra structure, we introduce a tight-closure-like operation on ideals in equal characteristic zero using the Koszul complex, which we call KH (Koszul-Hironaka) closure. We prove it satisfies various strong colon capturing properties, a substantial case of the Brian\c{c}on-Skoda theorem, and it behaves well under finite extensions. It detects rational singularities and is tighter than tight closure in equal characteristic zero. Furthermore, its formation commutes with localization and it can be computed effectively. On the other hand, the product of the KH closures of ideals is not always contained in the KH of the product, as one might expect. We also explore a related closure operation (canonical alteration closure), induced by canonical modules of regular alterations, which detects KLT-type singularities in equal characteristic zero and which is closely related to tight closure in characteristic $p > 0$. For parameter ideals we show both these closure operations coincide and reduce modulo $p \gg 0$ to tight closure. We also study an intermediate operation, Hironaka preclosure, which satisfies numerous desired properties. Finally, in the appendix we show that most of these operations coincide, and coincide with tight closure under reduction mod $p \gg 0$, for ideals that satisfy a characteristic-free analog of finite phantom projective dimension (for example, for powers of parameter ideals). In particular, the tight closure of these ideals is also constant for $p \gg 0$.

==> anc/KHClosure.m2 <==
newPackage(
        "KHClosure",
        Version => "0.7", 
        Date => "6/18/2025",
        Authors => {
          {Name => "Neil Epstein", 
          Email => "nepstei2@gmu.ed", 
          HomePage => "https://math.gmu.edu/~nepstei2/"},
    
        {Name => "Peter McDonald", 
	     Email => "petermm2@uic.edu",
	     HomePage => "https://sites.google.com/view/petermcdonald/home/"},
          
	     {Name => "Rebecca R.G.", 
	     Email => "rrebhuhn@gmu.edu",
	     HomePage => "https://sites.google.com/site/rebeccargmath/"},

          {Name => "Karl Schwede", 
	     Email => "schwede@math.utah.edu",
	     HomePage => "https://www.math.utah.edu/~schwede/"}
        },

        Headline => "a package for computing Koszul-Hironaka closure, and related operations",
        DebuggingMode => true,
        PackageExports => {"BGG", "ReesAlgebra", "PushForward"},
        Reload => true           
        )

export{
    "koszulHironakaClosure",
    "subHironakaClosure", 
    "cmComplex",
    "hironakaClosure",
    "ComputeInQuotient",
    "CanonicalModule"
}



koszulHironakaClosure = method(Options=>{cache=>true})
-*
koszulHironakaClosure(Ideal, Ideal) := Ideal  => opts -> (I1, m1) -> ( --first ideal is the ideal you want to close, second is the ideal you want to blow up
    R1 := ring I1;
    J1 := ideal R1;
    A1 := ambient R1;
    if not (A1 === ring m1) then (
        if (R1 === ring m1) then m1 = sub(m1, A1);
        error "koszulHironakaClosure: expected the second ideal to be in the ring or ambient ring of the first";
    );
    S1 := reesAlgebra(m1);--blowup of m1
    J2 := saturate(J1*S1, m1*S1);--compute the strict transform
    K1 := complex koszul(gens sub(I1, A1));
    if (debugLevel > 1) then print "koszulHironakaClosure: computing directImageComplex";
    comp1 := complex directImageComplex(S1^1/J2);
    if (debugLevel > 1) then print "koszulHironakaClosure: computed directImageComplex";
    C1 := complex(A1^1);
    myHash1 := hashTable{0 => map(K1_0, C1_0, 1_A1)};
    f1 := map(K1, C1, myHash1);
    (ann image HH^0(f1**comp1))*R1
)
*-
koszulHironakaClosure(Ideal, Ideal) := Ideal  => opts -> (I1, m1) -> (
    C1 := cmComplex(sub(m1, ring I1), cache=>opts.cache);
    koszulHironakaClosure(I1, C1, opts)
)

koszulHironakaClosure(Ideal, Module) := Ideal  => opts -> (I1, M1) -> (
    C1 := cmComplex(M1, cache=>opts.cache);
    koszulHironakaClosure(I1, C1, opts)
)




koszulHironakaClosure(Ideal, Complex) := Ideal => opts -> (I1, comp1) -> ( --the ideal, and a complex over the ambient polynomial ring
    R1 := ring I1;
    J1 := ideal R1;
    A1 := ambient R1;
    --if not (A1 === ring m1) then error "expected the second ideal to be in the ambient ring of the first";
    --S1 := reesAlgebra(m1);--blowup of m1
    --J2 := saturate(J1*S1, m1*S1);--compute the strict transform
    K1 := complex koszul(gens sub(I1, A1));
 --   K1 := complex koszul(gens sub(I1, A1));
    C1 := complex(A1^1);
    myHash1 := hashTable{0 => map(K1_0, C1_0, 1_A1)};
    f1 := map(K1, C1, myHash1);
    (ann image HH^0(f1**comp1))*R1
)


cmComplex = method(Options=>{Verbose=>false,cache=>true, ComputeInQuotient=>false, LengthLimit => null, CanonicalModule => null}); --create a Cohen-Macaulay complex corresponding to RGamma(O_Y).

cmComplex(Module) := Complex => opts -> (M1) -> (    --create it from Gamma(omega_Y)
    R1 := ring M1;
    local N1;
    local myDual;
    if (opts.ComputeInQuotient) then ( --if we do not lift to the ambient ring, ie if we are using the CanonicalModule option.
   
        if (opts.cache) and (R1#?cache) and (R1#cache)#?(cmComplex, Module, ComputeInQuotient) then (
                if opts.Verbose or (debugLevel > 2) then print "cmComplex: using cached value";
                return (R1#cache)#(cmComplex, Module, ComputeInQuotient);   
        );
        local len;
        if (opts.LengthLimit === null) then len = 2*(dim R1) + 2 else len = opts.LengthLimit;
        N1 = res(M1, LengthLimit => len);
        if (opts.CanonicalModule === null) then myDual = (Hom(N1, R1^1)) else myDual = (Hom(N1, opts.CanonicalModule));
        if (opts.cache) then (
            if not (R1#?cache) then R1#cache = new CacheTable from {};
            (R1#cache)#(cmComplex, Module, ComputeInQuotient) = myDual;
        );
        myDual
    )
    else (    
        if (opts.cache) and (R1#?cache) and (R1#cache)#?(cmComplex, Module) then (
            if opts.Verbose or (debugLevel > 2) then print "cmComplex: using cached value";
            return (R1#cache)#(cmComplex, Module);    
        );
        A1 := ambient R1;
        J1 := ideal R1;
        d1 := dim R1;
        pi1 := map(R1, A1);
        if (isFreeModule (ambient M1)) and (rank ambient M1 == 1) then (
            tempMult := sub(ann((ambient M1)/M1), A1);            
            N1 = res prune (tempMult*(A1^1/J1));            
        )
        else (
            N1 = res ((pushFwd(pi1, M1))); --take a resolution     
        );
        --N1 = res prune ((sub(M1, A1))**(A1^1/J1));
        if opts.Verbose or (debugLevel > 1) then print  "cmComplex: took the resolution";
        if opts.Verbose or (debugLevel > 2) then print N1;
        myDual = (Hom(N1, A1^1))[-(dim A1)+d1];
        if (opts.cache) then (
            if not (R1#?cache) then R1#cache = new CacheTable from {};
            (R1#cache)#(cmComplex, Module) = myDual;
        );
        myDual
    )
)

cmComplex(Ideal) := Complex => opts -> (I1) -> (    --create it from an ideal whose blowup constructs the complex
    if (opts.ComputeInQuotient) then error "cmComplex: cannot compute complex over quotient ring with Ideal input";
    R1 := ring I1;
    if (opts.cache) and (R1#?cache) and (R1#cache)#?(cmComplex, Ideal) then return (R1#cache)#(cmComplex, Ideal);        
    J1 := ideal R1;
    A1 := ambient R1;    
    m1 := sub(I1, A1);
    S1 := reesAlgebra(m1);--blowup of m1
    S2 := ambient S1;
    I2 := ideal S1;
--    J2 := saturate(J1*S1, m1*S1);--compute the strict transform
    J2 := saturate(J1*S2+I2, m1*S2);--compute the strict transform
    if (debugLevel > 1) then print "cmComplex: computing directImageComplex";
--    1/0;
--    comp1 := complex directImageComplex(S2^1/J2);
    comp1 := directImageComplex(S2^1/J2);
    if (opts.cache) then (
        if not (R1#?cache) then R1#cache = new CacheTable from {};
        (R1#cache)#(cmComplex, Ideal) = comp1;
    );
    comp1
)

hironakaClosure = method(Options=>{cache=>true, LengthLimit=>null, CanonicalModule=>null})
--WORK IN PROGRESS
--ONLY WORKS IN GORENSTEIN RINGS (or CM rings via the Canonical Module option)
hironakaClosure(Ideal, Module) := Ideal => opts -> (I1, M1) -> (
    if (debugLevel > 2) then print "hironakaClosure : starting";
    R1 := ring I1;        
    d1 := dim R1;
    C1 := complex(R1^1);
    local K1;
    if (opts.LengthLimit === null) then (K1 = res(R1^1/I1, LengthLimit=>d1+1)) else (K1 = res(R1^1/I1, LengthLimit => opts.LengthLimit));
    if (debugLevel > 2) then print "hironakaClosure : making complex map";
    myHash1 := hashTable{0 => map(K1_0, C1_0, 1_R1)};    
    if (debugLevel > 2) then print "hironakaClosure : computing CM complex";
    comp1 := cmComplex(M1, ComputeInQuotient=>true, cache=>opts.cache, LengthLimit =>null, CanonicalModule => opts.CanonicalModule);
    f1 := map(K1, C1, myHash1);
    (ann image HH^0(f1**comp1))
);



subHironakaClosure = method(Options=>{cache=>true})
subHironakaClosure(Ideal, Ideal) := Ideal  => opts -> (I1, m1) -> ( --first ideal is the ideal you want to close, second is the ideal you want to blow up
    -*R1 := ring I1;
    J1 := ideal R1;
    A1 := ambient R1;
    -*
    if not (A1 === ring m1) then error "expected the second ideal to be in the ambient ring of the first";
    S1 := reesAlgebra(m1);--blowup of m1
    J2 := saturate(J1*S1, m1*S1);--compute the strict transform
    K1 := complex (A1^1/(J1 + sub(I1, A1) ));
    if (debugLevel > 1) then print "koszulHironakaClosure: computing directImageComplex";
    comp1 := complex directImageComplex(S1^1/J2);
    if (debugLevel > 1) then print "koszulHironakaClosure: computed directImageComplex";
    comp1 := cmComplex(sub(m1, R1));
    C1 := complex(A1^1);
    myHash1 := hashTable{0 => map(K1_0, C1_0, 1_A1)};
    f1 := map(K1, C1, myHash1);
    (ann image HH^0(f1**comp1))*R1*-
    R1 := ring I1;
    comp1 := cmComplex(sub(m1, R1), cache=>opts.cache);
    subHironakaClosure(I1, comp1, opts)    
)

subHironakaClosure(Ideal, Module) := Ideal  => opts -> (I1, M1) -> ( --first ideal is the ideal you want to close, second is the ideal you want to blow up
    comp1 := cmComplex(M1, cache=>opts.cache);
    subHironakaClosure(I1, comp1, opts)    
)

subHironakaClosure(Ideal, Complex) := Ideal  => opts -> (I1, comp1) -> ( --first ideal is the ideal you want to close, second is the ideal you want to blow up
    R1 := ring I1;    
    J1 := ideal R1;
    A1 := ambient R1;    
    C1 := complex(A1^1);
    K1 := complex (A1^1/(J1 + sub(I1, A1) ));
    myHash1 := hashTable{0 => map(K1_0, C1_0, 1_A1)};
    f1 := map(K1, C1, myHash1);
    (ann image HH^0(f1**comp1))*R1
)



beginDocumentation()
doc ///
    Key        
        KHClosure
    Headline
        a package for computing the Koszul-Hironaka (KH) closure of an ideal in a ring of characteristic zero
    Description
        Text     
            The KH closure of an ideal in characteristic zero is a tight-closure-like operation for ideals in characteristic zero.  Simply create a quotient of a polynomial ring {\tt R}, specify an ideal {\tt J} whose closure you want to compute, and finally specify an ideal {\tt m} in the ambient polynomial ring whose blowup will resolve the singularities of {\tt R}.  To use it, call the function @TO koszulHironakaClosure@.
        Example
            A = QQ[x,y,z];
            J = ideal(x^5+y^5+z^5);
            m = ideal(x,y,z);
            R = A/J;
            koszulHironakaClosure(ideal(x,y)*R,m)
            koszulHironakaClosure(ideal(x^4,y^4,z^4)*R,m)
        Text
            As this is the cone over a smooth variety, blowing up the irrelevant ideal (the maximal ideal) provides a resolution of singularities.
            Alternately, if you happen to know the multiplier submodule / Grauert-Riemenschneider submodule $\Gamma(Y, \omega_Y)$, you can call the function using that instead.  In more complicated examples, that usage is typically much faster.
        Example
            multModule = sub(m^3,R)*R^1;
            koszulHironakaClosure(ideal(x,y)*R,multModule)
            koszulHironakaClosure(ideal(x^4,y^4,z^4)*R,multModule)
        Text
            This package also provides tools to compute at least a subset of the Hironaka pre-closure with the @TO subHironakaClosure@ command.  It also provides tools to compute the actual Hironaka pre-closure in a Gorenstein  ring of the multiplier ideal is known, or in a Cohen-Macaulay ring if $\Gamma(Y, \omega_Y)$ is known for a resolution of singularities.
        Example
            I = ideal(y,z);
            J1 = koszulHironakaClosure(I^2, m)
            J2 = subHironakaClosure(I^2,m)
            isSubset(J1, J2)
            isSubset(J2, J1)
            IcubedBar = integralClosure(I^3)
            isSubset(IcubedBar, J1) --KH closure can fail generalized Briancon-Skoda
            isSubset(IcubedBar, J2) --we don't know if that's true for Hironaka preclosure
///

doc ///
    Key
        koszulHironakaClosure
        (koszulHironakaClosure, Ideal, Ideal)
        (koszulHironakaClosure, Ideal, Module)
        (koszulHironakaClosure, Ideal, Complex)        
        [koszulHironakaClosure, cache]   
    Headline
        compute the KH-closure of an ideal
    Usage
        koszulHironakaClosure(J, m)
        koszulHironakaClosure(J, M)
        koszulHironakaClosure(J, C)             
    Inputs
        J : Ideal
            the ideal you want to compute the KH closure of
        m : Ideal
            an ideal whose blowup gives a resolution of singularities
        M : Module
            a module representing $\Gamma(Y, \omega_Y)$ for a regular alteration $Y$
        C : Complex
            a complex representing $\mathbb{R}\Gamma(Y, O_Y)$ for a regular alteration $Y$
        cache => Boolean
            passed to calls of @TO cmComplex@
    Outputs
        : Ideal
    Description
        Text
            Use this to compute the KH-closure of an ideal.  You need to provide the ideal {\tt J} of a quotient of a polynomial ring whose closure you want to compute as well as an ideal {\tt m} of the ambient polynomial ring (or the quotient) whose blowup computes the resolution of singularities.
        Example
            A = QQ[x,y,z];
            J = ideal(z*y^2-x^3+x*z^2);
            m = ideal(x,y,z);             
            R = A/J;
            I1 = koszulHironakaClosure(ideal(y,z)*R, m)
            koszulHironakaClosure(I1, m)                
        Text
            In this case, blowing up the maximal ideal computes the KH-closure as we are considering a cone over a smooth curve.  However, if you know the multiplier module / Grauert-Riemenschneider module, you can alternately call it with that module.  In this case, the multiplier module is simply the maximal ideal times a free module as we are taking a cone over an elliptic curve.  Using the Grauert-Riemenschneider module tends to be much faster than computing the resolution.
        Example
            multModule = sub(m, R)*R^1
            I2 = koszulHironakaClosure(ideal(y,z)*R, multModule)
        Text
            Finally, the slowest part of the computation is frequently computing the complex $\mathbb{R} \Gamma(Y, \mathcal{O}_Y)$ where $Y$ is a resolution of singularities or alteration.  If you already happen to know that complex, you can instead use it for your computation.  This needs to be a complex over the ambient polynomial ring of R.
        Example
            A = QQ[a,b,c]
            J = ideal(a^2*b - c^2)
            needsPackage "PushForward"
            R = A/J
            I = ideal(c^2)
            RN = integralClosure(R);
            phi = map(RN, A, matrix icMap(R));
            C = complex( (pushFwd(phi))#0);            
            trim koszulHironakaClosure(I, C)
            integralClosure I
        Text
            Whenever a ring has normalization with rational singularities, that normalization, as an $A$-module works as such a complex.  You can also construct the complex via the command @TO cmComplex@.  In the case above, we verified that the integral closure of a principal ideal was the same as KH closure, as expected.
///

doc ///
    Key
        cmComplex
        (cmComplex, Ideal)
        (cmComplex, Module)
        [cmComplex, cache]
        [cmComplex, ComputeInQuotient]
        [cmComplex, LengthLimit]
        [cmComplex, CanonicalModule]
    Headline
        compute the complex $\mathbb{R} \Gamma(Y, \mathcal{O}_Y)$ of a blowup or alteration
    Usage
        cmComplex(m)
        cmComplex(M)        
    Inputs        
        m : Ideal
            an ideal to blowup
        M : Module
            a module representing $\Gamma(Y, \omega_Y)$ for a regular alteration $Y$
        cache => Boolean
            whether to cache the output or use previously cached output
        ComputeInQuotient => Boolean
            compute it as a complex of ring M modules if R is Gorenstein
        LengthLimit => ZZ
            specify the length limit when computing a free resolution of M11 when {\tt ComputeInQuotient => true}, if {\tt null} estimate it
    Outputs
        : Complex
    Description
        Text
            This will compute a complex representing $\mathbb{R} \Gamma(Y, \mathcal{O}_Y)$ from a blowup or a multiplier module.  It will produce the complex over the ambient polynomial ring by default.
        Example
            R = QQ[x,y,z]/ideal(x^4+y^4+z^4);
            m = ideal(x,y,z);
            C1 = cmComplex(m); --blowup
            C2 = cmComplex(m^2*R^1); --the multiplier module
            ring C1
            prune HH^0(C1)
            prune HH^0(C2)
            ann HH^1(C1)
            ann HH^1(C2)
        Text
            Producing the complex from the multiplier module tends to be much faster and uses less memory.  The output will be stored if the option {\tt cache} is set to true.
        Text
            The complex produced can then be used in calls to @TO koszulHironakaClosure@ and @TO subHironakaClosure@.        
        Text
            Alternately, if your ring is Gorenstein, and you are calling cmComplex via the multiplier module command, this function can output the corresponding complex over {\tt ring M} if you set {\tt ComputeInQuotient => true}.
        Example
            C3 = cmComplex(m^2*R^1, ComputeInQuotient=>true)
            ring C3
            ann HH^1(C3)
        Text
            If your ring is only Cohen-Macaulay, but not necessarily Gorenstein, you can also construct the desired complex over {\tt ring M} if you specify the canonical module of your ring via the {\tt CanonicalModule} option.  This tends to be pretty slow in interesting examples (for instance, a veronese of a cone over a smooth variety).  We work with a simple example for speed purposes below.
        Example
            A = QQ[x,y,z,w];
            T = QQ[a,b];
            phi = map(T, A, {a^3,a^2*b,a*b^2,b^3});
            I = ker phi;
            R = A/I;
            needsPackage "Divisor"
            M = OO canonicalDivisor R
            C4 = cmComplex(M, ComputeInQuotient=>true, CanonicalModule=>M);
            prune HH^0(C4)
            prune HH^1(C4)
            prune HH^2(C4)
        Text
            In the above example, {\tt C4} should be simply be isomorphic to {\tt R^1} viewed as a complex in degree 0 since {\tt R} has rational singularities.
///

doc ///
    Key
        subHironakaClosure        
        (subHironakaClosure, Ideal, Ideal)
        (subHironakaClosure, Ideal, Module)
        (subHironakaClosure, Ideal, Complex)
        [subHironakaClosure, cache]
    Headline
        compute a subset of the Hironaka-preclosure of an ideal
    Usage
        subHironakaClosure(J, m)
        subHironakaClosure(J, M)
        subHironakaClosure(J, C)
    Inputs
        J : Ideal            
            the ideal you want to compute part of the Hironaka closure
        m : Ideal            
            an ideal whose blowup gives a resolution of singularities
        M : Module            
            a module representing $\Gamma(Y, \omega_Y)$ for a regular alteration $Y$
        C : Complex            
            a complex representing $\mathbb{R}\Gamma(Y, O_Y)$ for a regular alteration $Y$
        cache => Boolean
            passed to calls of @TO cmComplex@
    Outputs
        : Ideal
    Description
        Text
            Use this to compute a subset of the Hironaka-preclosure of an ideal.  You need to provide the ideal {\tt J} of a quotient of a polynomial ring whose closure you want to compute as well as an ideal {\tt m} of the ambient polynomial ring whose blowup computes the resolution of singularities.  
        Example
            A = QQ[x,y,z];
            J = ideal(z*y^2-x^3+x*z^2);
            m = ideal(x,y,z);             
            R = A/J;
            I = ideal(y,z)
            subHironakaClosure(I^2, m)                              
            koszulHironakaClosure(I^2,m)
        Text
            In this case, blowing up the maximal ideal computes the part of the Hironaka-closure as we are considering a cone over a smooth curve.
        Text
            You can also call {\tt subHironakaClosure} using a multiplier module / Grauert-Riemenschneider module $\Gamma(Y, omega_Y)$ or with a complex representing $\mathbb{R} \Gamma(Y, \mathcal{O}_Y)$ completely analogously to @TO koszulHironakaClosure@.
    Caveat
        Text
            We do not know if this computes the Hironaka preclosure or something smaller.  The point is, in our implementation, we are tensoring $R = A/J$ with the direct image of the structure sheaf of a resolution of singularities over the ambient $A$, and not over $R$.  
            The function @TO hironakaClosure@ can compute the full Hironaka preclosure in a Cohen-Macaulay ring, but it tends to be much slower.
///

doc ///
    Key
        hironakaClosure        
        (hironakaClosure, Ideal, Module)        
        [hironakaClosure, cache]
        [hironakaClosure, LengthLimit]
        [hironakaClosure, CanonicalModule]
    Headline
        compute the Hironaka-preclosure of an ideal in a Gorenstein ring
    Usage        
        hironakaClosure(J, M)
    Inputs
        J : Ideal            
            the ideal you want to compute part of the Hironaka closure        
        M : Module            
            a module representing $\Gamma(Y, \omega_Y)$ for a regular alteration $Y$
        cache => Boolean
            passed to calls of @TO cmComplex@
        LengthLimit => ZZ
            passed to calls of @TO cmComplex@
        CanonicalModule => Module
            passed to calls of @TO cmComplex@
    Outputs
        : Ideal
    Description
        Text
            Use this to compute a the Hironaka-preclosure of an ideal in a Gorenstein ring.  You need to provide the ideal {\tt J} of a quotient of a polynomial ring whose closure you want to compute as well as a module {\tt M} representing the multiplier module / Grauert-Riemenschneider module $\Gamma(Y, \omega_Y)$ of a regular alteration.  The @TO cmComplex@ function is used to compute $\mathbb{R} \Gamma(Y, \mathcal{O}_Y)$.
        Example
            A = QQ[x,y,z];
            J = ideal(x^4+y^4+z^4);
            m = ideal(x,y,z);             
            R = A/J;
            mR = sub(m, R);
            I = ideal(y,z)
            I2Hir = hironakaClosure(I^2, mR^2*R^1)                              
            I2KH = koszulHironakaClosure(I^2,m)
            isSubset(I2KH, I2Hir)                            
        Text
            The function also works in a Cohen-Macaulay ring if one passes a canonical module for {\tt R} via the {\tt CanonicalModule} option.  See also @TO [cmComplex, CanonicalModule]@ where this is passed.
        Text
            The option {\tt LengthLimit} controls the length of the free resolution of $R/I$ that is computed.  We have set it at a value that will give the correct answer.        
///

TEST /// --check #0, verifying it gives consistent answers for the cone over a cubic, on a parameter ideal and powers, also verifying Briancon-Skoda.
    A = QQ[x,y,z];    
    J = ideal(x^3+y^3+z^3) ;
    m = ideal(x,y,z);
    R = A/J;
    I = ideal(x,y); -- a parameter ideal
    mR = ideal(x,y,z);
    C1 = cmComplex(mR); --compute from blowup
    assert((R#cache)#(cmComplex,Ideal) === C1)
    remove(R#cache, (cmComplex,Ideal))
    C2 = cmComplex(mR*R^1); --compute from multiplier module
    assert((R#cache)#(cmComplex,Module) === C2)
    remove(R#cache, (cmComplex,Module))
    assert(ann(HH^1(C1)) == ann(HH^1(C2)))
    Im = koszulHironakaClosure(I,m);
    ImR = koszulHironakaClosure(I,mR*R^1);
    ImC1 = koszulHironakaClosure(I,C1);
    ImC2 = koszulHironakaClosure(I,C2);
    assert (Im == ImR)
    assert (Im == ImC1)
    assert (Im == ImC2)
    assert (isSubset(integralClosure(I^2),Im))
    I = I^3
    Im = koszulHironakaClosure(I,m);
    ImR = koszulHironakaClosure(I,mR*R^1);
    ImC1 = koszulHironakaClosure(I,C1);
    ImC2 = koszulHironakaClosure(I,C2);
    assert (Im == ImR)
    assert (Im == ImC1)
    assert (Im == ImC2)
///

TEST /// --check #1, verifying it gives consistent answers for the cone over a quintic, on a parameter ideal and powers, also verifying Briancon-Skoda in this case.  Also does some Hironaka and sub Hironaka clsoure
    A = QQ[x,y,z];    
    J = ideal(x^5+y^5+z^5) ;
    m = ideal(x,y,z);
    R = A/J;
    I = ideal(x,y); -- a parameter ideal
    mR = ideal(x,y,z);
    C1 = cmComplex(mR); --compute from blowup
    multModule = mR^3*R^1;
    assert((R#cache)#(cmComplex,Ideal) === C1)
    remove(R#cache, (cmComplex,Ideal))
    C2 = cmComplex(multModule); --compute from multiplier module
    assert((R#cache)#(cmComplex,Module) === C2)
    remove(R#cache, (cmComplex,Module))
    assert(ann(HH^1(C1)) == ann(HH^1(C2)))
    Im = koszulHironakaClosure(I,m);
    ImR = koszulHironakaClosure(I,multModule);
    ImC1 = koszulHironakaClosure(I,C1);
    ImC2 = koszulHironakaClosure(I,C2);
    assert (Im == ImR)
    assert (Im == ImC1)
    assert (Im == ImC2)
    assert (isSubset(integralClosure(I^2),Im))
    I = I^3
    Im = koszulHironakaClosure(I,m);
    ImR = koszulHironakaClosure(I,multModule);
    ImC1 = koszulHironakaClosure(I,C1);
    ImC2 = koszulHironakaClosure(I,C2);
    assert (Im == ImR)
    assert (Im == ImC1)
    assert (Im == ImC2)
    --as the ring is Gorenstein, we can explore ComputeInQuotient
    C3 = cmComplex(mR^3*R^1, ComputeInQuotient=>true)
    assert(ann HH^0(C3) == sub(ann HH^0(C1), R))
    assert(ann HH^1(C3) == sub(ann HH^1(C1), R))
    IHir = hironakaClosure(I, multModule)
    IsHir = subHironakaClosure(I, multModule)
    IKH = koszulHironakaClosure(I, multModule)
    assert(isSubset(IKH, IsHir))
    assert(isSubset(IsHir,IHir))
///

TEST /// --check #2, verifying it gives consistent answers for a non-normal (non-S2) ring, that is quasi-Gorenstein, also verifying colon capturing
    A = QQ[x,y,u,v];
    J = intersect(ideal(x,y), ideal(u,v));
    m = ideal(x,y,u,v);
    R = A/J -- not Cohen-Macaulay
    mR = sub(m, R);    
    multModule = sub(m, R)*R^1
    --C1 = cmComplex(sub(m, R))
    --assert((R#cache)#(cmComplex,Ideal) === C1)
    --remove(R#cache, (cmComplex,Ideal))
    C2 = cmComplex(sub(m, R)*R^1)
    assert((R#cache)#(cmComplex,Module) === C2)
    remove(R#cache, (cmComplex,Module))
    I = ideal(x^2*y^2,y^3,v^4*u)    
    ImR = koszulHironakaClosure(I,multModule);
    --ImC1 = koszulHironakaClosure(I,C1);
    ImC2 = koszulHironakaClosure(I,C2);
    --assert(ImR == ImC1)
    assert(ImR == ImC2)
    --now check colon capturing
    parm = ideal(x-u, y-v);--an sop
    assert(dim(R/parm) == 0)
    partParm = ideal(x-u)
    colonIdeal = partParm : ideal(y-v)
    partParmGamma = koszulHironakaClosure(partParm, multModule)
    --partParmC1 = koszulHironakaClosure(partParm, C1)    
    partParmC2 = koszulHironakaClosure(partParm, C2)
    --assert(partParmGamma == partParmC1)
    assert(partParmGamma == partParmC2)
    assert(isSubset(colonIdeal, partParmGamma))
///

TEST /// --check #3, verifying it gives consistent answers for a normal non-CM ring, that is quasi-Gorenstein, also verifying colon capturing
    n = 3;
    A = QQ[xr,yr,zr,xs,ys,zs,xt,yt,zt];
    B = (QQ[x,y,z]/(ideal(x^n+y^n+z^n)))**(QQ[r,s,t]/(ideal(r^n+s^n+t^n)));
    phi = map(B, A, {x*r,y*r,z*r,x*s,y*s,z*s,x*t,y*t,z*t});
    J = ker phi; -- make the Segre product, not Cohen-Macaulay
    m = ideal(xr,yr,zr,xs,ys,zs,xt,yt,zt);
    R = A/J;
    mR = sub(m, R);
    multModule = sub(m, R)*R^1 --it is LC, so this is the mult module    
    C2 = cmComplex(sub(m, R)*R^1)
    assert((R#cache)#(cmComplex,Module) === C2)
    remove(R#cache, (cmComplex,Module))    
    parm = ideal(xs,yt,zs+zt)
    assert(dim (R/parm) == 0) -- a parameter ideal has dimension = 0
    partParm = ideal(xs,yt)
    colonIdeal = partParm : ideal(zs+zt)
    assert(not(colonIdeal == partParm)) -- not Cohen Macaulay

    partParmC = trim koszulHironakaClosure(partParm, C2) 

    assert (isSubset(colonIdeal, partParmC))
///

TEST /// --check #4, checking edge cases
    R = QQ[x,y,z]
    m = ideal(x,y,z)
    C1 = cmComplex(m)
    assert((R#cache)#(cmComplex,Ideal) === C1)
    remove(R#cache, (cmComplex,Ideal))
    C2 = cmComplex(m^2)
    assert((R#cache)#(cmComplex,Ideal) === C2)
    remove(R#cache, (cmComplex,Ideal))
    C3 = cmComplex(R^1)
    assert((R#cache)#(cmComplex,Module) === C3)
    remove(R#cache, (cmComplex,Module))
    I = ideal(x^3,x^2*y,y^2,z^3)
    IC1 = koszulHironakaClosure(I, C1)
    IC2 = koszulHironakaClosure(I, C1)
    IC3 = koszulHironakaClosure(I, C1)
    Im = koszulHironakaClosure(I, m)
    IR = koszulHironakaClosure(I, ideal(1_R))
    assert(I == IC1)
    assert(I == IC2)
    assert(I == IC3)
    assert(I == Im)
    assert(I == IR)
///

TEST /// --check #5, comparing integral closure of principal ideals to KH closure in a non-normal ring
    R = QQ[x,y,z, Degrees=>{2,1,2}]/ideal(x*y^2-z^2)
    A = ambient R;    
    RN = integralClosure R  
    phi = map(RN, A, matrix icMap(R))
    RNMod = complex ((pushFwd(phi))#0)
    I = sub(ideal(y^2), R)
    Iint = integralClosure(I)
    cond = conductor R    
    IKosMult = koszulHironakaClosure(I, cond*R^1)
    IKosPush = koszulHironakaClosure(I, RNMod)    
    assert(Iint == IKosMult)
    assert(Iint == IKosPush)
    --checking Briancon-Skoda, non-parameter ideal
    J = sub(ideal(x^2,y^2,z^2), R)
    J3int = integralClosure(J^3)
    JKos = koszulHironakaClosure(J, cond*R^1)
    JKosPush = koszulHironakaClosure(J, RNMod)
    assert(JKos == JKosPush)
    assert(isSubset(J3int, JKos))        
///

TEST /// --check #6, checking Hironaka closure, and comparing all closures
    A = QQ[x,y,z]
    mA = ideal(x,y,z)
    R = A/ideal(x^4+y^4+z^4+x^2*y*z); --another isolated singularity    
    mR = ideal(x,y,z)
    J = ideal(x^2,y^2)
    assert(dim (R/J) == 0) --check this is a parameter ideal
    KH1 = koszulHironakaClosure(J, mA) --check via blowup
    KH2 = koszulHironakaClosure(J, mR^2*R^1)
    subHir = subHironakaClosure(J,mR^2*R^1)
    hir = hironakaClosure(J, mR^2*R^1)
    assert(KH1 == KH2)
    assert(KH1 == subHir)
    assert(KH1 == hir)
///

TEST /// --check #7, checking cmComplex on a ring with rational singularities when computing it in the quotient ring
    A = QQ[x,y,z,w];
    T = QQ[a,b];
    phi = map(T, A, {a^3,a^2*b,a*b^2,b^3});
    I = ker phi;
    R = A/I;
    needsPackage "Divisor"
    M = OO canonicalDivisor R
    C4 = cmComplex(M, ComputeInQuotient=>true, CanonicalModule=>M);
    assert(prune HH^0(C4) == R^1)
    assert(prune HH^1(C4) == 0)
    assert(prune HH^2(C4) == 0)
    assert(prune HH_1(C4) == 0)
///



end

--VERSION NOTES
--0.2  Added subHironakaClosure
--0.3  adding alterate ways to compute RGamma(O_Y) and exporting the output to the user, also added ability to compute Hironaka closure in Gorenstein rings.
--0.4  Improvements to hironakaClosure and to cmComplex.
--0.5  Hironaka closure in non-Gorenstein rings
--0.6  renaming functions to conform to Macaulay2 conventions
--0.7  made it compatible with M2 version 1.25

--examples
restart
loadPackage "KHClosure"
check KHClosure
restart
uninstallPackage "KHClosure"
loadPackage "KHClosure"
installPackage "KHClosure"
check KHClosure
restart
loadPackage "KHClosure"
A = QQ[x,y,z];
J = ideal(x^5+y^5+z^5) ;
m = ideal(x,y,z);
R = A/J;
I = ideal(x,y); -- a parameter ideal
mR = ideal(x,y,z);
C1 = cmComplex(mR^3*R^1)
koszulHironakaClosure(I,m)
koszulHironakaClosure(I,C)
koszulHironakaClosure(I,mR^3*R^1)
subHironakaClosure(I,m)
I2KH = koszulHironakaClosure(I^2,m)
k = 4; koszulHironakaClosure(I^k,m) == koszulHironakaClosure(I^k,C)
I2KHC = koszulHironakaClosure(I^2,C)
I2Hir = subHironakaClosure(I^2,m)
isSubset(I2KH, I2Hir)
member(x*z^2, I2KH) -- KH closure is strictly smaller than Hironaka
I3int = integralClosure(I^3)
isSubset(I3int, I2KH) --Briancon-Skoda counterexample for KH
isSubset(I3int, I2Hir) --not a counterexample for Hironaka closure
isSubset(integralClosure(I^3), koszulHironakaClosure(I^2,m))
isSubset(integralClosure(I^3), subHironakaClosure(I^2,m))
trim koszulHironakaClosure(ideal(x^4,y^4,z^4)*R,m)
koszulHironakaClosure(ideal(x^4,x*y,y^2)*R,m)
koszulHironakaClosure(oo)--double checking 

tempI = ideal(x^5,y^5,z^5)
t2 = koszulHironakaClosure(tempI, m)
isSubset(tempI, t2)
isSubset(t2, tempI)
koszulHironakaClosure(t2, m)



restart --verifying colon capturing in a more complicated example
loadPackage "KHClosure"
--debugLevel = 10
n = 5;
A = QQ[xs,ys,zs,xt,yt,zt];
B = (QQ[x,y,z]/(ideal(x^n+y^n+z^n)))**QQ[s,t];
phi = map(B, A, {x*s,y*s,z*s,x*t,y*t,z*t});
J = ker phi; -- make the Segre product, not Cohen-Macaulay
m = ideal(xs,ys,zs,xt,yt,zt);
R = A/J;
parm = ideal(xs,yt,zs+zt)
dim R
dim (R/parm) -- a parameter ideal as dimension = 0
partParm = ideal(xs,yt)
colonIdeal = partParm : ideal(zs+zt)
colonIdeal == partParm
partParmC = koszulHironakaClosure(partParm, m)  --this takes forever and terabytes of memory
isSubset(colonIdeal, partParmC)



restart --verifying colon capturing in a simple example
loadPackage "KHClosure"
A = QQ[x,y,u,v];
J = intersect(ideal(x,y), ideal(u,v));
m = ideal(x,y,u,v);
R = A/J -- not Cohen-Macaulay
dim(R)
parm = ideal(x-u, y-v);--an sop
dim(R/parm)
partParm = ideal(x-u)
colonIdeal = partParm : ideal(y-v)
partParmC = koszulHironakaClosure(partParm, m)
C1 = cmComplex(sub(m, R))
partParmC1 = koszulHironakaClosure(partParm, C1)
C2 = cmComplex(sub(m, R)*R^1)
partParmC2 = koszulHironakaClosure(partParm, C2)
isSubset(colonIdeal, partParmC)

restart
loadPackage "KHClosure"
A = QQ[x,y,z];
J = ideal(x^3+y^3+z^3) ;
R = A/J;
mR = ideal(x,y,z);
C = cmComplexFromMultiplierModule(mR*R^1)
ann HH^0(C)
ann HH^1(C)
I = ideal(x,y);
koszulHironakaClosure(I, C)

restart --verifying colon capturing in a more complicated example
loadPackage "KHClosure"
loadPackage "Divisor"
--debugLevel = 10
n = 3;
A = QQ[xr,yr,zr,xs,ys,zs,xt,yt,zt];
B = (QQ[x,y,z]/(ideal(x^n+y^n+z^n)))**(QQ[r,s,t]/(ideal(r^n+s^n+t^n)));
phi = map(B, A, {x*r,y*r,z*r,x*s,y*s,z*s,x*t,y*t,z*t});
J = ker phi; -- make the Segre product, not Cohen-Macaulay
m = ideal(xr,yr,zr,xs,ys,zs,xt,yt,zt);
R = A/J;
mR = ideal(xr,yr,zr,xs,ys,zs,xt,yt,zt);
canonicalDivisor(R)
parm = ideal(xs,yt,zs+zt)
dim R
dim (R/parm) -- a parameter ideal as dimension = 0
partParm = ideal(xs,yt)
colonIdeal = partParm : ideal(zs+zt)
colonIdeal == partParm
C = cmComplex(mR*R^1)
partParmC = trim koszulHironakaClosure(partParm, C) 
(partParm*mR) : (mR)

partParmC = koszulHironakaClosure(partParm, m)  --this takes forever and terabytes of memory
isSubset(colonIdeal, partParmC)

partParm2 = ideal(xs^3+yt^2,yt^3)
(partParm2*mR) : (mR)
partParmC = koszulHironakaClosure(partParm2, C)

restart
loadPackage "KHClosure"
A = QQ[x,y,z];
n = 3;
J = ideal(x^n+y^n+z^n) ;
m = ideal(x,y,z);
R = A/J;
mR = ideal(x,y,z);
C1 = cmComplex(mR^(n-2)*R^1)
C2 = cmComplex(mR)
prune HH^0(C1)
prune HH^0(C2)
prune HH^1(C1)
prune HH^1(C2)
prune HH^2(C1)
prune HH^2(C2)

restart
loadPackage "KHClosure"
A = QQ[x,y,z];    
J = ideal(x^5+y^5+z^5) ;
m = ideal(x,y,z);
R = A/J;
I = ideal(x,y); -- a parameter ideal
mR = ideal(x,y,z);
mult = mR^3*R^1;
I4 = I^4;
I4Hir = hironakaClosure(I^4, mult, cache=>false)
I4sHir = subHironakaClosure(I^4,mult, cache=>false)
I4sHir2 = subHironakaClosure(I4sHir,mult, cache=>false)
I4Hir2 = hironakaClosure(I4Hir, mult, cache => false)
I4Hir3 = hironakaClosure(I4Hir2, mult)



--***********************************************************
--***********************************************************
--***********************************************************
--Computation, Example 5.1 in paper.
--***********************************************************
--***********************************************************
--***********************************************************
restart


loadPackage "KHClosure";
A = QQ[x,y,z]; J = ideal(x^3+y^3+z^3); m = ideal(x,y,z); R = A/J;
koszulHironakaClosure(ideal(x,y)*R,m) --KH closure of a parameter ideal - not closed
diagonal2 = koszulHironakaClosure(ideal(x^2,y^2,z^2)*R,m)
member(x*y*z,diagonal2) -- it is in the tight closure
diagonal3 = koszulHironakaClosure(ideal(x^3,y^3,z^3)*R,m)
member(x^2*y^2*z^2, diagonal3) --in both the tight and KH closures
BrennerComparison = koszulHironakaClosure(ideal(x^4,x*y,y^2)*R,m)
member(y*z^2, BrennerComparison) --this is in tight closure, but not KH-closure

restart
loadPackage "KHClosure"
A = QQ[x,y,z,w]; J = ideal(x^4+y^4+z^4+w^4);  m = ideal(x,y,z,w);  R = A/J;
diagonal3 = koszulHironakaClosure(ideal(x^3,y^3,z^3,w^3), m) --it's already closed
member(x^2*y^2*z^2*w^2, diagonal3)

restart
loadPackage "KHClosure"
A = QQ[x,y,z]; J = ideal(x^7+y^7+z^7);  m = ideal(x,y,z);  R = A/J;
BrennerKatzmanExample45=koszulHironakaClosure(ideal(x^4,y^4,z^4), m)
isSubset(m^7*R, BrennerKatzmanExample45)
isSubset(m^8*R, BrennerKatzmanExample45)

--***********************************************************
--***********************************************************
--***********************************************************
--Computation, Example 5.3 in paper.
--***********************************************************
--***********************************************************
--***********************************************************

restart
loadPackage "KHClosure";
A = QQ[xr,yr,zr,xs,ys,zs,xt,yt,zt];
n = 3; B = (QQ[x,y,z]/(ideal(x^n+y^n+z^n)))**(QQ[r,s,t]/(ideal(r^n+s^n+t^n)));
phi = map(B, A, {x*r,y*r,z*r,x*s,y*s,z*s,x*t,y*t,z*t});
J = ker phi; -- make the Segre product, not Cohen-Macaulay     
R = A/J; -- a cone over an Abelian variety
mR = ideal(xr,yr,zr,xs,ys,zs,xt,yt,zt); --maximal ideal, actually the multiplier ideal
partParm = ideal(xs,yt)
time trim koszulHironakaClosure(partParm, mR*R^1)


--***********************************************************
--***********************************************************
--***********************************************************
--Computation, Subsection 5.2 in the paper
--***********************************************************
--***********************************************************
--***********************************************************

restart
loadPackage "KHClosure";
A = QQ[x,y,z];
J = ideal(x^5+y^5+z^5) ;
mA = ideal(x,y,z);
R = A/J;
I = ideal(x,y);
IKH = koszulHironakaClosure(I, mA)
I2KH = koszulHironakaClosure(I^2, mA)
isSubset(IKH*IKH, I2KH)
IxKH = koszulHironakaClosure(I*x,mA)
IxKH == x*IKH

--***********************************************************
--***********************************************************
--***********************************************************
--Computation, Remark 6.6
--***********************************************************
--***********************************************************
--***********************************************************

restart
loadPackage "KHClosure";
A = QQ[x,y,z];  J = ideal(x^5+y^5+z^5);  mA = ideal(x,y,z);
R = A/J; mR = sub(mA, R);
I = ideal(x,y); -- a parameter ideal 
I2KH = koszulHironakaClosure(I^2,mA)
I2sHir = subHironakaClosure(I^2,mA)
I2Hir = hironakaClosure(I^2,mR^3*R^1) --you need to specify the multiplier ideal/module of R in this case
I2sHir == I2Hir
isSubset(I2KH, I2Hir)
member(x*z^2, I2KH) -- KH closure is strictly smaller than Hironaka  
I3int = integralClosure(I^3)
isSubset(I3int, I2KH) --Briancon-Skoda counterexample for KH
isSubset(I3int, I2Hir) --not a counterexample for Hironaka closure


